Dataset Distillation with Neural Characteristic Function: A Minmax Perspective

Dataset distillation has emerged as a powerful approach for reducing data requirements in deep learning. Among various methods, distribution matching-based approaches stand out for their balance of computational efficiency and strong performance. However, existing distance metrics used in distribution matching often fail to accurately capture distributional differences, leading to unreliable measures of discrepancy. In this paper, we reformulate dataset distillation as a minmax optimization problem and introduce Neural Characteristic Function Discrepancy (NCFD), a comprehensive and theoretically grounded metric for measuring distributional differences. NCFD leverages the Characteristic Function (CF) to encapsulate full distributional information, employing a neural network to optimize the sampling strategy for the CF's frequency arguments, thereby maximizing the discrepancy to enhance distance estimation. Simultaneously, we minimize the difference between real and synthetic data under this optimized NCFD measure. Our approach, termed Neural Characteristic Function Matching (\mymethod{}), inherently aligns the phase and amplitude of neural features in the complex plane for both real and synthetic data, achieving a balance between realism and diversity in synthetic samples. Experiments demonstrate that our method achieves significant performance gains over state-of-the-art methods on both low- and high-resolution datasets. Notably, we achieve a 20.5\% accuracy boost on ImageSquawk. Our method also reduces GPU memory usage by over 300$\times$ and achieves 20$\times$ faster processing speeds compared to state-of-the-art methods. To the best of our knowledge, this is the first work to achieve lossless compression of CIFAR-100 on a single NVIDIA 2080 Ti GPU using only 2.3 GB of memory.

==> scripts/plot_amp_phase.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from aquarel import load_theme\n",
    "from matplotlib.ticker import MultipleLocator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Alpha</th>\n",
       "      <th>Accuracy（cifar10，ipc1）</th>\n",
       "      <th>Accuracy（cifar10，ipc10）</th>\n",
       "      <th>Accuracy（cifar100，ipc1）</th>\n",
       "      <th>Accuracy（cifar100，ipc10）</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.001</td>\n",
       "      <td>43.4±0.6</td>\n",
       "      <td>65.2±0.3</td>\n",
       "      <td>24.9±0.3</td>\n",
       "      <td>44.1±0.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.010</td>\n",
       "      <td>43.4±0.5</td>\n",
       "      <td>64.8±0.3</td>\n",
       "      <td>24.9±0.3</td>\n",
       "      <td>43.7±0.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.100</td>\n",
       "      <td>43.9±0.7</td>\n",
       "      <td>65.5±0.4</td>\n",
       "      <td>25.3±0.4</td>\n",
       "      <td>45.0±0.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.200</td>\n",
       "      <td>43.8±0.7</td>\n",
       "      <td>65.5±0.2</td>\n",
       "      <td>25.3±0.2</td>\n",
       "      <td>44.1±0.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.250</td>\n",
       "      <td>43.7±0.6</td>\n",
       "      <td>65.6±0.3</td>\n",
       "      <td>25.2±0.3</td>\n",
       "      <td>45.7±0.2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Alpha Accuracy（cifar10，ipc1） Accuracy（cifar10，ipc10）  \\\n",
       "0  0.001               43.4±0.6                65.2±0.3   \n",
       "1  0.010               43.4±0.5                64.8±0.3   \n",
       "2  0.100               43.9±0.7                65.5±0.4   \n",
       "3  0.200               43.8±0.7                65.5±0.2   \n",
       "4  0.250               43.7±0.6                65.6±0.3   \n",
       "\n",
       "  Accuracy（cifar100，ipc1） Accuracy（cifar100，ipc10）  \n",
       "0                24.9±0.3                 44.1±0.4  \n",
       "1                24.9±0.3                 43.7±0.3  \n",
       "2                25.3±0.4                 45.0±0.3  \n",
       "3                25.3±0.2                 44.1±0.3  \n",
       "4                25.2±0.3                 45.7±0.2  "
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# load csv\n",
    "path = 'amplitude_phase.csv'\n",
    "df = pd.read_csv(path)\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.001, 0.01 , 0.1  , 0.2  , 0.25 , 0.33 , 0.5  , 0.67 , 0.75 ,\n",
       "       0.8  , 0.9  , 0.99 , 0.999])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels = df.columns[1:]\n",
    "labels = [label.replace('Accuracy','').replace('（','').replace('）', '').replace('，',' ') for label in labels]\n",
    "data = df.values[:,1:]\n",
    "alphas = df.iloc[:,0].values\n",
    "baselines = [26.8, 48.9, 11.4, 29.7]\n",
    "alphas"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "13\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 200x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot alpha with accuracy for each dataset line plot\n",
    "markers = ['o', 's', 'D', 'v', '^', '<', '>', 'p', 'h', 'H', 'd', 'P', 'X']\n",
    "colors = sns.color_palette('tab10', n_colors=len(labels))\n",
    "selected = [0,6,-1]\n",
    "print(len(alphas))\n",
    "for dataset in range(data.shape[1]):\n",
    "    # with load_theme('boxy_light'):\n",
    "    plt.figure(figsize=(2, 3))\n",
    "    x = np.arange(1, data.shape[0]+1)\n",
    "    x_ticks = alphas\n",
    "    y = data[:,dataset]\n",
    "    y = [float(d.split('±')[0]) for d in y]\n",
    "    plt.plot(x, y, label=labels[dataset], marker=markers[dataset], markersize=3, color=colors[dataset])\n",
    "    # plt.plot(x, [baselines[dataset]]*len(x), linestyle='--', color='gray')\n",
    "    # x_extend = [0] + list(x)\n",
    "    # y_extend = [baselines[dataset]] + list(y)\n",
    "    # plt.bar(x_extend, y_extend, label=labels[dataset])\n",
    "    # plt.ylim(bottom=min(y_extend)-1)\n",
    "    # plt.legend()\n",
    "    # plt.xlabel('Fraction of Amplitude Loss')\n",
    "    # plt.ylabel('Accuracy (%)')\n",
    "    # only remain 3 ticks in y, but in integer\n",
    "    # plt.yticks(np.linspace(round(min(y))-1, round(max(y))+1, 3))\n",
    "    plt.xticks(x[selected], x_ticks[selected])\n",
    "    # MultipleLocator\n",
    "    k = (round(max(y))+1-round(min(y))-1)//3\n",
    "    plt.gca().yaxis.set_major_locator(MultipleLocator(k))\n",
    "    plt.xlim(0, len(x)+1)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(f'amplitude_phase_{labels[dataset]}.svg')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/plot_loss.py <==
import os
import pandas as pd
import matplotlib.pyplot as plt
from aquarel import load_theme

# 定义平滑函数
def smooth(data, window_size=5):
    return data.rolling(window=window_size, min_periods=1, center=True).mean()
    # return data


csv_folder = "./csv"
output_path = "./overall_loss_plot.svg"

# 获取所有 CSV 文件
csv_files = [f for f in os.listdir(csv_folder) if f.endswith('.csv')]

# 使用内置样式 'ggplot'
# plt.style.use('ggplot')  # 使用 ggplot 样式

# 创建图形
with load_theme("boxy_light"):
    plt.figure(figsize=(4, 2))
    sep = 1
    # 逐个读取 CSV 文件并绘制所有平滑后的曲线
    for csv_file in sorted(csv_files):
        # 读取数据
        file_path = os.path.join(csv_folder, csv_file)
        data = pd.read_csv(file_path)
        
        # 检查数据是否包含所需的列
        if "Iteration" in data.columns and "Inner Loss" in data.columns:
            # 从文件名中提取标签名称（假设文件名格式如 cifar10_ipc1.csv）
            label = os.path.splitext(csv_file)[0]
            if label.endswith("_ipc1"):
                continue
            dataset = label.split('_')[0]
            dataset = dataset.replace("cifar10", "CIFAR-10")
            ipc = label.split('_')[1][3:]
            # 对 Inner Loss 进行平滑处理
            smoothed_loss = smooth(data["Inner Loss"], window_size=50)
            smoothed_loss = smoothed_loss[::sep]
            data = data[::sep]
            # 绘制平滑后的曲线
            plt.plot(data["Iteration"], smoothed_loss, label=f"{dataset} ({ipc} IPC)", linewidth=2)
            plt.legend()
# 设置图例、标题和标签

plt.tight_layout()
# 保存图像
plt.savefig(output_path, bbox_inches='tight')

==> scripts/plot_main.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from aquarel import load_theme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r8/6b4h0rws1bndmw4vjn0mgm5m0000gn/T/ipykernel_13517/3057122947.py:57: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "# Data\n",
    "ipc_values = [1, 10, 50, 500, 1000]\n",
    "x = np.arange(len(ipc_values))\n",
    "# colors = ['#8da0cb','#e78ac3','#a6d854','#ffd92f','#fc8d62']\n",
    "colors_bar = ['#58b9f5','#b1d095']\n",
    "colors_line = ['#1f77b4','#2ca02c']\n",
    "\n",
    "\n",
    "methods = {\n",
    "    # \"Random\": [14.4, 26, 43.4, 73.2, 78.4],\n",
    "    # \"MTT\": [46.3, 65.3, 71.6, 73.2, 78.4],\n",
    "    # \"TESLA\": [48.5, 66.4, 72.6, 73.2, 78.4],\n",
    "    # \"FTD\": [46.8, 66.6, 73.8, 73.2, 78.4],\n",
    "    \"DATM\": [46.9, 66.8, 76.1, 83.5, 85.5],\n",
    "    \"Ours\": [49.5, 71.8, 77.4, 84, 85.6],\n",
    "}\n",
    "\n",
    "memory = {\n",
    "    \"DATM\": [4603, 25407, 119000, 228000, 1e10],\n",
    "    \"Ours\": [1350, 1391, 1683, 2759, 4445]\n",
    "}\n",
    "\n",
    "full_dataset_accuracy = 84.8  # For reference\n",
    "# Plot\n",
    "with load_theme(\"boxy_light\"):\n",
    "    \n",
    "    fig, ax1 = plt.subplots(1, 1, figsize=(4,4))\n",
    "    ax2 = ax1.twinx()\n",
    "    \n",
    "    # plot memory with the same xaxis but different yaxis\n",
    "    width = 0.3\n",
    "    for i,(method, accuracies) in enumerate(methods.items()):\n",
    "        ax2.bar(x+(i-0.5)*width, height=np.array(memory[method])/1000, width=width,  color=colors_bar[i], alpha=0.5,\n",
    "                edgecolor='black', label=method)\n",
    "        ax1.plot(x, accuracies, label=method,color=colors_line[i], linewidth=3)\n",
    "        \n",
    "    # Add full dataset reference line\n",
    "    ax1.axhline(y=full_dataset_accuracy, color='darkred', linestyle='--', label=\"Full Dataset\")\n",
    "    ax2.set_ylim(1,230)\n",
    "    ax2.set_yscale('log')\n",
    "    ax1.set_ylim(40,100)\n",
    "    plt.xticks(x, ipc_values)\n",
    "    # Customizing the plot\n",
    "    # plt.title(\"Accuracy vs IPC by Method on CIFAR-10\")\n",
    "    # plt.xlabel(\"IPC (Number of Images per Class)\")\n",
    "    # plt.ylabel(\"Accuracy (%)\")\n",
    "    # plt.legend()\n",
    "    # plt.grid(alpha=0.5)\n",
    "    plt.tight_layout()\n",
    "    # remove the top and right spines\n",
    "    ax1.spines['top'].set_visible(False)\n",
    "    ax1.spines['right'].set_visible(False)\n",
    "    ax2.spines['top'].set_visible(False)\n",
    "    ax2.spines['left'].set_visible(False)\n",
    "    ax2.set_yticks([2,4,32,80,320,1000],[2,4,32,80,320,r'$\\infty$'])\n",
    "    # Show plot\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"cifar10_accuracy_vs_ipc.svg\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/r8/6b4h0rws1bndmw4vjn0mgm5m0000gn/T/ipykernel_13517/2691761264.py:44: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "# Data\n",
    "ipc_values = [1, 10, 50, 500, 1000]\n",
    "x = np.arange(len(ipc_values))\n",
    "# colors = ['#8da0cb','#e78ac3','#a6d854','#ffd92f','#fc8d62']\n",
    "colors = ['#b6d8e4','#fc8d62']\n",
    "\n",
    "methods = {\n",
    "    # \"Random\": [14.4, 26, 43.4, 73.2, 78.4],\n",
    "    # \"MTT\": [46.3, 65.3, 71.6, 73.2, 78.4],\n",
    "    # \"TESLA\": [48.5, 66.4, 72.6, 73.2, 78.4],\n",
    "    # \"FTD\": [46.8, 66.6, 73.8, 73.2, 78.4],\n",
    "    \"DATM\": [46.9, 66.8, 76.1, 83.5, 85.5],\n",
    "    \"Ours\": [49.5, 71.8, 77.4, 84, 85.6],\n",
    "}\n",
    "\n",
    "memory = {\n",
    "    \"DATM\": [4603, 25407, 119000, 228000, 1e10],\n",
    "    \"Ours\": [1350, 1391, 1683, 2759, 4445]\n",
    "}\n",
    "\n",
    "full_dataset_accuracy = 84.8  # For reference\n",
    "# Plot\n",
    "with load_theme(\"boxy_light\"):\n",
    "    \n",
    "    fig, ax1 = plt.subplots(1, 1, figsize=(4,4))\n",
    "    \n",
    "    # plot memory with the same xaxis but different yaxis\n",
    "    width = 0.3\n",
    "    for i,(method, accuracies) in enumerate(methods.items()):\n",
    "        ax1.plot(x, accuracies, label=method,color=colors[i],linewidth=2)\n",
    "    # Add full dataset reference line\n",
    "    ax1.axhline(y=full_dataset_accuracy, color='gray', linestyle='--', label=\"Full Dataset\")\n",
    "    plt.xticks(x, ipc_values)\n",
    "    # Customizing the plot\n",
    "    # plt.title(\"Accuracy vs IPC by Method on CIFAR-10\")\n",
    "    # plt.xlabel(\"IPC (Number of Images per Class)\")\n",
    "    # plt.ylabel(\"Accuracy (%)\")\n",
    "    # plt.legend()\n",
    "    # plt.grid(alpha=0.5)\n",
    "    plt.tight_layout()\n",
    "    # remove the top and right spines\n",
    "\n",
    "    # Show plot\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(\"cifar10_accuracy_vs_ipc.svg\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "# Data\n",
    "ipc_values = [1, 10, 50, 100]\n",
    "\n",
    "colors = ['#b6d8e4','#f4b9c2']\n",
    "\n",
    "x = np.arange(len(ipc_values))\n",
    "methods = {\n",
    "    # \"Random\": [4.2,14.6,30,42.8],\n",
    "    # \"MTT\": [24.3,40.1,47.7,49.2],\n",
    "    # \"TESLA\": [24.8,41.7,47.9,49.2],\n",
    "    # \"FTD\": [25.2,43.4,48.5,49.7],\n",
    "    \"DATM\": [27.9,47.2,55,57.5],\n",
    "    \"Ours\": [34.4,48.7,54.7,58.8],\n",
    "}\n",
    "\n",
    "full_dataset_accuracy = 56.2  # For reference\n",
    "# Plot\n",
    "with load_theme(\"boxy_light\"):\n",
    "    plt.figure(figsize=(4, 2))\n",
    "    plt.axhline(y=full_dataset_accuracy, color='#efd985', linestyle='--', label=\"Full Dataset\")\n",
    "    for i,(method, accuracies) in enumerate(methods.items()):\n",
    "        plt.plot(x, accuracies, label=method,color=colors[i],linewidth=2, linestyle='--')\n",
    "\n",
    "    # Add full dataset reference line\n",
    "    plt.xticks(x, ipc_values)\n",
    "    # Customizing the plot\n",
    "    # plt.title(\"Accuracy vs IPC by Method on CIFAR-10\")\n",
    "    # plt.xlabel(\"IPC (Number of Images per Class)\")\n",
    "    # plt.ylabel(\"Accuracy (%)\")\n",
    "    # plt.legend()\n",
    "    # plt.grid(alpha=0.5)\n",
    "    plt.xlim(-0.1, 3.1)\n",
    "    plt.ylim(bottom=20,top=65)\n",
    "    plt.tight_layout()\n",
    "    # Show plot\n",
    "    plt.savefig(\"cifar100_accuracy_vs_ipc.svg\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/plot_n_freq.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from aquarel import load_theme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dataset</th>\n",
       "      <th>ipc</th>\n",
       "      <th>val_acc</th>\n",
       "      <th>num_freqs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>CIFAR-10</td>\n",
       "      <td>10</td>\n",
       "      <td>61.6</td>\n",
       "      <td>16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>CIFAR-10</td>\n",
       "      <td>10</td>\n",
       "      <td>63.2</td>\n",
       "      <td>32</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>CIFAR-10</td>\n",
       "      <td>10</td>\n",
       "      <td>64.3</td>\n",
       "      <td>64</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>CIFAR-10</td>\n",
       "      <td>10</td>\n",
       "      <td>65.1</td>\n",
       "      <td>128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>CIFAR-10</td>\n",
       "      <td>10</td>\n",
       "      <td>65.3</td>\n",
       "      <td>256</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    dataset  ipc  val_acc  num_freqs\n",
       "0  CIFAR-10   10     61.6         16\n",
       "1  CIFAR-10   10     63.2         32\n",
       "2  CIFAR-10   10     64.3         64\n",
       "3  CIFAR-10   10     65.1        128\n",
       "4  CIFAR-10   10     65.3        256"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# load csv\n",
    "path = 'n_freq.csv'\n",
    "df = pd.read_csv(path)\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([61.6 , 63.2 , 64.3 , 65.1 , 65.3 , 65.6 , 66.9 , 67.2 , 67.21]),\n",
       " array([  16,   32,   64,  128,  256,  512, 1024, 2048, 4096]))"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc = df['val_acc']\n",
    "n_freq = df['num_freqs']\n",
    "acc = acc.values\n",
    "n_freq = n_freq.values\n",
    "acc, n_freq"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# barplot of accuracy vs number of frequencies\n",
    "colors_cold_to_warm = sns.color_palette(\"coolwarm\", len(n_freq))\n",
    "with load_theme('boxy_light'):\n",
    "    plt.figure(figsize=(4, 2))\n",
    "    x= np.arange(len(n_freq))\n",
    "    plt.bar(x, acc, color=colors_cold_to_warm)\n",
    "    plt.xticks(x, n_freq)\n",
    "    # plt.title('Accuracy vs Number of Frequencies')\n",
    "    # plt.xlabel('Number of Frequencies')\n",
    "    # plt.ylabel('Accuracy')\n",
    "    plt.tight_layout()\n",
    "    plt.ylim(bottom=acc.min()-1)\n",
    "    plt.savefig('n_freq_barplot.svg')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/samplenet.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from aquarel import load_theme"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Unnamed: 0</th>\n",
       "      <th>CIFAR-10</th>\n",
       "      <th>CIFAR-100</th>\n",
       "      <th>CIFAR-100.1</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>IPC</td>\n",
       "      <td>50.00</td>\n",
       "      <td>10.00</td>\n",
       "      <td>50.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>NCFM w/o $\\psi$</td>\n",
       "      <td>74.20</td>\n",
       "      <td>45.90</td>\n",
       "      <td>53.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>NCFM</td>\n",
       "      <td>77.40</td>\n",
       "      <td>48.70</td>\n",
       "      <td>54.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>NCFM + Finetune</td>\n",
       "      <td>75.77</td>\n",
       "      <td>46.73</td>\n",
       "      <td>53.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>NCFM + Soft Label</td>\n",
       "      <td>76.60</td>\n",
       "      <td>47.80</td>\n",
       "      <td>50.8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "          Unnamed: 0  CIFAR-10  CIFAR-100  CIFAR-100.1\n",
       "0                IPC     50.00      10.00         50.0\n",
       "1    NCFM w/o $\\psi$     74.20      45.90         53.7\n",
       "2               NCFM     77.40      48.70         54.4\n",
       "3    NCFM + Finetune     75.77      46.73         53.8\n",
       "4  NCFM + Soft Label     76.60      47.80         50.8"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.read_csv(\"samplenet.csv\")\n",
    "df.head() "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

